Detecting Security Patches via Behavioral Data in Code Repositories

The absolute majority of software today is developed collaboratively using collaborative version control tools such as Git. It is a common practice that once a vulnerability is detected and fixed, the developers behind the software issue a Common Vulnerabilities and Exposures or CVE record to alert the user community of the security hazard and urge them to integrate the security patch. However, some companies might not disclose their vulnerabilities and just update their repository. As a result, users are unaware of the vulnerability and may remain exposed. In this paper, we present a system to automatically identify security patches using only the developer behavior in the Git repository without analyzing the code itself or the remarks that accompanied the fix (commit message). We showed we can reveal concealed security patches with an accuracy of 88.3% and F1 Score of 89.8%. This is the first time that a language-oblivious solution for this problem is presented.

==> generate_graphs.py <==
import sys 
import os
import matplotlib.pyplot as plt
import numpy as np
import shutil

def parse_file(file_name):
    with open(file_name, "r") as f:
        lines = f.readlines()
    accuracy = float(lines[0].split("Accuracy: ")[1].split("%")[0])
    fscore = float(lines[1].split("fscore: ")[1].split("%")[0])
    tn, fp, fn, tp = [value.split("=")[1] for value in lines[3].split(",")]
    return accuracy, fscore, (tn, fp, fn, tp)

def create_file_name(model, aggr, ratio, back, meta):
    have_meta = "_meta" if meta else ""
    return f"..\\results\\Aggregate.{aggr}_R{ratio}_B{back}{have_meta}_{model}.txt"

def create_back_graph(model, aggr="before_cve", ratio=1, meta=True,show=False):
    have_meta = "_meta" if meta else ""

    backs = []
    accuracies = []
    f1s = []
    for back in range(100):
        file_name = create_file_name(model, aggr, ratio, back, meta)
        if os.path.isfile(file_name):
            acc, fscore, conf = parse_file(file_name)
            # print(f"Backs: {backs}, Accuracy: {acc}, Fscore: {fscore}, Confusion: {conf}")
            backs.append(back)
            accuracies.append(acc)
            f1s.append(fscore)

    fig, ax = plt.subplots()
    print(f"model: {model}, accuracy: {max(accuracies)}")
    ax.plot(backs, accuracies, label="Accuracy")
    ax.plot(backs, f1s, label="F1-Score")
    ax.set(xlabel="Backs", ylabel="Score", title=f"{model} - {aggr} - R{ratio} - Meta: {meta}")
    ax.grid()
    ax.legend()
    fig.savefig(f"figs\\{model}.png")
    if show:
        plt.show()

def get_best_roc_graph(show=False):
    res =  max(((file.replace(".png", "").split("_"), file) for file in os.listdir("..\\figs") if file.startswith('auc')), key=lambda x: float(x[0][-1]))[1]
    print("best roc: ", res)
    shutil.copy2(f"..\\figs\\{res}", f"figs\\{res}")
    os.remove("best_roc.png")
    os.link(f"figs\\{res}","best_roc.png")


def create_model_comparison_graph(model_names, show=False):

    model_set =  {file.split("meta_")[-1].replace(".txt", "") for file in os.listdir("..\\results") if ".txt" in file}
    results = {}
    for model in model_set:
        if model not in model_names:
            continue
        model_results = [file for file in os.listdir("..\\results") if model in file if model in file]
        max_accuracy = 0
        best_model = None
        for file in model_results:
            accuracy, f1, confusion = parse_file(f"..\\results\\{file}")
            if accuracy > max_accuracy:
                max_accuracy = accuracy
                best_model = file

        results[model] = max_accuracy

    fig = plt.figure(figsize = (10, 5))
    
    # creating the bar plot
    plt.bar(results.keys(), results.values(),
            width = 0.4)
    
    print(results)
    plt.xlabel("Model")
    plt.ylabel("Accuracy")
    plt.ylim([60, 100])
    plt.title("Comparison of the Accuracy Achieved by different models")
    if show:
        plt.show()
    fig.savefig(f"figs\\accuracy_compare.png")



def m2tex(model, model_name):
    stringlist = []
    model.summary(line_length=70, print_fn=lambda x: stringlist.append(x))
    del stringlist[1:-4:2]
    del stringlist[-1]
    for ix in range(1,len(stringlist)-3):
        tmp = stringlist[ix]
        name = tmp[:31]
        if "(" in name and ")" in name:
            name = name.split("(")[1].split(")")[0]
            name = name.capitalize()

        stringlist[ix] = f"{name} & {tmp[31:59]} & {tmp[59:]} \\\\ \hline"
    stringlist[0] = f"Model: {model_name} \\\\ \hline"
    stringlist[1] = stringlist[1]+" \hline"
    stringlist[-4] = stringlist[-4]+" \hline"
    stringlist[-3] = stringlist[-3]+" \\\\"
    stringlist[-2] = stringlist[-2]+" \\\\"
    stringlist[-1] = stringlist[-1]+" \\\\ \hline"
    stringlist = stringlist[:-2]
    prefix = ["\\begin{table}[]", "\\begin{tabular}{lll}"]
    suffix = [f"\end{{tabular}}", f"\caption{{Model summary for {model_name}.}}", f"\label{{tab:model-{model_name}}}" , f"\end{{table}}"]
    stringlist = prefix + stringlist + suffix 
    out_str = " \n".join(stringlist)
    out_str = out_str.replace("_", "\_")
    out_str = out_str.replace("#", "\#")
    return out_str


def generate_tables(used_models):
    import os, sys
    os.environ['TF_CPP_MIN_LOG_LEVEL'] = '3' 
    sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
    import models
    res_txt = ""
    for model_name in used_models:
        model = getattr(models, model_name)(199,64,"SGD")
        res_txt+=m2tex(model, model_name)
        res_txt+="\n\n"

    with open("tables.tex", "w") as f:
        f.write(res_txt)

def main():
    used_models = ["conv1d", "lstm", "gru"]
    show = "show" in sys.argv
    tables = "tables" in sys.argv

    if tables:
        generate_tables(used_models)

    get_best_roc_graph(show=show)
    for model in used_models:
        try:
            create_back_graph(model, show=show)
        except ValueError:
            print(f"Could not create graph for {model}")
    create_model_comparison_graph(used_models, show=show)

if __name__ == "__main__":
    main()

